Symmetry Restoration in the SMEFT: Finite Counterterms for a Non-Anticommuting $\gamma_5$

We present a systematic functional approach to calculating symmetry-restoring counterterms in Effective Field Theories (EFTs) regulated using the Breitenlohner--Maison--'t Hooft--Veltman (BMHV) scheme. Building on a recently developed method that employs auxiliary spurion fields, our approach automates the extraction of these counterterms directly from the one-loop effective action, offering a streamlined and efficient procedure. We demonstrate its efficacy by applying it to the Standard Model Effective Field Theory (SMEFT) at dimension six, providing the first complete determination of its symmetry-restoring counterterms in the BMHV scheme. Our work establishes a robust foundation for consistent one-loop matching and two-loop running computations in EFTs with chiral gauge symmetries.

==> anc/AncilliaryFile.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     80649,       2168]
NotebookOptionsPosition[     77900,       2114]
NotebookOutlinePosition[     78370,       2131]
CellTagsIndexPosition[     78327,       2128]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Finite Symmetry-Restoring Counterterms for the SMEFT", "Section",
 CellChangeTimes->{{3.875634506067371*^9, 3.875634507232314*^9}, {
  3.875634547295622*^9, 3.875634552219456*^9}, {3.959231544687098*^9, 
  3.959231558407284*^9}, {3.959232341217408*^9, 
  3.959232341439522*^9}},ExpressionUUID->"a70c9a7e-56ff-4f78-afbd-\
ba03abb067ca"],

Cell["J. Fuentes-Mart\[IAcute]n, A. Moreno-S\[AAcute]nchez  and A. Eller \
Thomsen", "Author",
 CellChangeTimes->{{3.875634561680089*^9, 3.875634630086103*^9}, {
  3.959231578071713*^9, 
  3.95923159275196*^9}},ExpressionUUID->"443e17c9-dc99-4ace-bf83-\
45c47ecb64b7"],

Cell[TextData[{
 "Counterterms displayed in two versions, one to use with ",
 StyleBox["Matchete", "Code"],
 " and other in a more generic way.  \nTo call the different counterterms we \
have two functions:\n\t\[CenterDot] ",
 StyleBox["CountertermOnShell",
  FontWeight->"Bold"],
 ": These are the counterterms in terms of the different spurions. \n\t\
\[CenterDot] ",
 StyleBox["CountertermIdentityLimit",
  FontWeight->"Bold"],
 ": These are the counterterms in terms of the physical gauge bosons after \
performing the identity limit. \nThe input variables are \n\t",
 StyleBox["{sm, cllHH, cG, cGt, cW, cWt, cHG, cHGt, cHW, cHWt, cHB, cHBt, \
cHWB, cHWtB, cH, cHBox, cHD, ceH, cuH, cdH, ceW, ceB, cuG, cuW, cuB, cdG, \
cdW, cdB, cHl1, cHl3, cHe, cHq1, cHq3, cHu, cHd, cHud, cll, cqq1, cqq3, clq1, \
clq3, cee, cuu, cdd, ceu, ced, cud1, cud8, cle, clu, cld, cqe, cqu1, cqu8, \
cqd1, cqd8, cduq, cqqu, cqqq, cduu, cledq, cquqd1, cquqd8, clequ1, clequ3};", 
  "Code"]
}], "Text",
 CellChangeTimes->{{3.959166040616371*^9, 3.95916606948114*^9}, {
   3.959166104009808*^9, 3.959166148184905*^9}, {3.959166184437468*^9, 
   3.959166279093219*^9}, {3.959166317486538*^9, 3.95916631774999*^9}, {
   3.959166452673074*^9, 3.959166456136758*^9}, {3.959166513353864*^9, 
   3.959166536755533*^9}, {3.959231610384533*^9, 3.959231611992394*^9}, 
   3.96244860841466*^9, 3.962448803655954*^9, 
   3.9687493142116327`*^9},ExpressionUUID->"7a301118-bbc8-4a29-8ed7-\
0748c5c44694"],

Cell["\<\
where you have the counterterms for the full SM and the rest are the \
counterterms for each operator of the SMEFT. \
\>", "Text",
 CellChangeTimes->{{3.959166327318194*^9, 3.959166365078763*^9}, 
   3.959166533305908*^9},ExpressionUUID->"be039c26-0111-437d-afe4-\
28d7ca5564fb"],

Cell[CellGroupData[{

Cell["Matchete Output", "Subsubsection",
 CellChangeTimes->{{3.959167072733178*^9, 
  3.959167076621472*^9}},ExpressionUUID->"9d3c4d6f-fb79-4e41-bff4-\
df6b6e3478d8"],

Cell[TextData[{
 "Counterterms readable to use ",
 StyleBox["Matchete", "Code",
  FontWeight->"Bold"],
 StyleBox[". This line ", "Code",
  FontWeight->"Plain"],
 StyleBox["requires that ", "Code",
  FontWeight->"Plain",
  FontVariations->{"Underline"->True}],
 StyleBox["Matchete", "Code",
  FontWeight->"Bold",
  FontVariations->{"Underline"->True}],
 StyleBox[" is preinstalled", "Code",
  FontWeight->"Plain",
  FontVariations->{"Underline"->True}],
 StyleBox[".", "Code",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.9591665709948378`*^9, 3.95916658468391*^9}, {
  3.9796204737035093`*^9, 
  3.979620510963876*^9}},ExpressionUUID->"4adab309-d432-497a-b005-\
87de04900d9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], 
    "<>", "\"\<MatcheteInput.m\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9591664020963087`*^9, 3.959166406775865*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"5b8ee459-4107-40e6-8b88-57ba3ec3d045"],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{7}, "Spacer1"], 
   StyleBox[
    GraphicsBox[{
      Thickness[0.001364256480218281], 
      StyleBox[{
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
          0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{
          0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
          0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {
          0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 3}, {
          1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1,
           3, 3}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0,
           1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}}}, {{{72.93, 83.}, {26.633000000000003`, 
          82.977}, {-1.742, 81.805}, {0.082, 78.641}, {-0.188, 66.973}, {
          44.672000000000004`, 5.977000000000004}, {95.309, 
          2.4569999999999936`}, {223.895, -4.878999999999991}, {400.984, 
          15.824000000000012`}, {574.0619999999999, 22.507999999999996`}, {
          574.0619999999999, 74.629}, {426.60900000000004`, 75.59}, {
          191.24599999999998`, 83.055}, {72.93, 83.}}, {{79.766, 72.844}, {
          97.039, 72.844}, {107.301, 63.022999999999996`}, {
          119.85199999999999`, 72.844}, {138.23399999999998`, 72.844}, {
          134.766, 60.441}, {76.293, 60.441}}, {{162.82000000000002`, 
          72.844}, {181.42200000000003`, 72.844}, {184.08200000000002`, 
          60.441}, {152.18800000000002`, 60.441}}, {{204.531, 72.844}, {
          249.26999999999998`, 72.844}, {245.875, 60.586}, {
          196.70299999999997`, 60.586}}, {{266.84000000000003`, 72.844}, {
          300.801, 72.844}, {297.184, 60.441}, {252.961, 60.441}, {253.895, 
          63.59}, {255.617, 66.371}, {258.129, 68.781}, {260.93399999999997`, 
          71.488}, {263.83599999999996`, 72.844}, {266.84000000000003`, 
          72.844}}, {{307.96099999999996`, 72.844}, {325.754, 72.844}, {
          322.42999999999995`, 60.441}, {304.71099999999996`, 60.441}}, {{
          339.043, 72.844}, {356.83599999999996`, 72.844}, {
          353.58599999999996`, 60.441}, {335.57, 60.441}}, {{
          366.43399999999997`, 72.844}, {409.84000000000003`, 72.844}, {
          406.594, 60.441}, {358.457, 60.441}}, {{420.324, 72.844}, {465.062, 
          72.844}, {461.668, 60.586}, {412.5, 60.586}}, {{473.47999999999996`,
           72.844}, {516.891, 72.844}, {513.641, 60.441}, {465.508, 
          60.441}}, {{148.277, 55.715}, {185.11299999999997`, 55.715}, {
          192.35200000000003`, 21.976999999999997`}, {173.82000000000002`, 
          21.976999999999997`}, {168.797, 42.055}, {158.316, 42.055}, {
          143.477, 21.976999999999997`}, {105.67999999999999`, 
          21.976999999999997`}, {114.09400000000001`, 52.242000000000004`}, {
          101.617, 42.129000000000005`}, {91.281, 52.242000000000004`}, {
          82.71900000000001, 21.976999999999997`}, {65.664, 
          21.976999999999997`}, {75.039, 55.641}, {133.58200000000002`, 
          55.641}, {125.312, 26.401999999999994`}}, {{213.465, 55.641}, {
          230.148, 55.641}, {221.21499999999997`, 21.976999999999997`}, {
          204.309, 21.976999999999997`}}, CompressedData["
1:eJxTTMoPSmViYGAQBWIQLRuVYn3/boGDadwuT55L3g6djglPL3QUOGz7/PdK
xUpnh/J986X0uwscUq3v+/eGOzsobijKmNhb4HD4q0ZMP5OzA6/uprnv+wsc
Lijd/lm3yskhFmgM0/QCB82Y/kNfLZwg6pcWONhyXV9c8NbRQaj5wKmFu6Hm
HXd0mCzBEsanWgTng+WfFzq0id089/2yKcT+wgI4/yLInnv5cH7r68Adcpb5
Dhog+zIsHEDW2H7Kg8hPtnU47m3e6Xgnz0EA5E51e4j6q3kOlS/VDDnWODgs
cgX6FCj/qy5rT4mwk8PWE2X75t/Lc5hzRGFDUYSTwzeQwQ/zHLx4mLTbrzlB
/PksD+LuXmcHoC3BjwvzIepPeDsAAGmFoGg=
          "], {{303.01599999999996`, 55.641}, {352.10900000000004`, 55.641}, {
          342.953, 21.901999999999994`}, {325.09, 21.901999999999994`}, {
          330.402, 42.276999999999994`}, {317.484, 42.276999999999994`}, {
          311.801, 21.976999999999997`}, {293.71099999999996`, 
          21.976999999999997`}}, {{361.484, 55.641}, {405.043, 55.641}, {
          401.5, 42.202999999999996`}, {377.504, 42.202999999999996`}, {
          375.58599999999996`, 35.266}, {399.35900000000004`, 35.266}, {
          395.812, 21.976999999999997`}, {352.477, 21.976999999999997`}}, {{
          429.258, 55.641}, {445.941, 55.641}, {437.008, 
          21.976999999999997`}, {420.105, 21.976999999999997`}}, {{
          468.53099999999995`, 55.641}, {512.09, 55.641}, {508.547, 
          42.202999999999996`}, {484.555, 42.202999999999996`}, {482.633, 
          35.266}, {506.40599999999995`, 35.266}, {502.863, 
          21.976999999999997`}, {459.527, 21.976999999999997`}}}], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 
          3}}, {{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQB2IQnTnxbY19WJuDtP5dFTbFYAfdTXPfL+dpc7DccqJs
n3ywQ9aekskS81odtn3+e6VCMthhmnN3znPlVgeQsmPCwQ5RKdb3/c+3Oixy
Bar4YumQATLvbquDC1DZ75OmDp8u+SYJPGmF6Ltt4uBj3umY8LbVgQEEHIwd
gLp7p/9udQCqXvlRyNBBrvV14I5JbQ4vLijd/nnP0MGO6/rigq1tEPM0TR0O
f9WI6d/b5mABNOapgZkDiLrwtM2hd3qeULOBj0PFvvlS+o/aHIpBDnEPdBCI
APoEyAfbFxAE4V9rg7ozCOK/bVD9EsEO8iD7gfaB/SMT7PB46ewjCiuh5gHD
A+xeoPtCwBLBDsBQ8DZvboOEDzD8wObnIfjo4QsARrGtpA==
          "], {{579.16, 76.383}, {579.16, 20.5}, {579.0740000000001, 
          16.801000000000002`}, {594.875, 18.64800000000001}, {597.453, 
          20.5}, {600.195, 21.851999999999997`}, {601.328, 25.914}, {
          603.4689999999999, 26.016000000000005`}, {608.6840000000001, 
          25.617000000000004`}, {613.9730000000001, 25.311999999999998`}, {
          619.348, 25.077999999999996`}, {597.5980000000001, 76.191}, {591.02,
           76.234}, {584.707, 76.289}, {579.16, 76.383}}, {{672.4219999999999,
           76.289}, {661.8119999999999, 76.227}, {650.4730000000001, 76.18}, {
          639.125, 76.148}, {661.02, 24.699000000000005`}, {671.3159999999999,
           24.891}, {682.164, 25.246000000000002`}, {693.914, 25.781}}, {{
          601.6880000000001, 76.168}, {623.496, 24.909999999999997`}, {
          634.102, 24.531}, {645.141, 24.445}, {656.977, 
          24.617000000000004`}, {635.055, 76.137}, {623.535, 76.109}, {
          612.219, 76.117}, {601.6880000000001, 76.168}}}]}, {
        FaceForm[
         RGBColor[0., 0.31764699999999996`, 0.5921569999999999, 1.]]}, 
       StripOnInput -> False]}, ImageSize -> {733., 83.}, 
     PlotRange -> {{0., 733.}, {0., 83.}}, AspectRatio -> Automatic], 
    Magnification -> 0.5, StripOnInput -> False], 
   TemplateBox[{
     InterpretationBox[
      Cell[
      "v0.4.0", Bold, FontColor -> RGBColor[0, 0.3168, 0.5928], FontSize -> 
       15, FontFamily -> "Source Code Pro"], 
      TextCell[
      "v0.4.0", Bold, FontColor -> RGBColor[0, 0.3168, 0.5928], FontSize -> 
       15, FontFamily -> "Source Code Pro"]]}, "Row", 
    DisplayFunction -> (PaneBox[#, BaselinePosition -> Scaled[0.5]]& ), 
    InterpretationFunction -> (RowBox[{"Row", "[", 
       RowBox[{
         RowBox[{"{", #, "}"}], ",", 
         RowBox[{"BaselinePosition", "\[Rule]", 
           RowBox[{"Scaled", "[", "0.5`", "]"}]}]}], "]"}]& )]},
  "RowWithSeparator"]],
 CellMargins->{{70, 5}, {5, 5}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.979622802791545*^9},ExpressionUUID->"348647b3-9b1c-42f8-8085-\
0996d1cd15c5"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"by Javier Fuentes-Mart\[IAcute]n, Matthias K\[ODoubleDot]nig, \
Julie Pag\[EGrave]s, Anders Eller Thomsen, and Felix Wilsch \\n\"\>", 
   "\[InvisibleSpace]", "\<\"Reference:      \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\"arXiv:2212.04510\"", "https://arxiv.org/abs/2212.04510"},
    "HyperlinkURL"], "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Website:        \"\>", "\[InvisibleSpace]", 
   TemplateBox[{
    "\"https://matchete.gitlab.io\"", "https://matchete.gitlab.io"},
    "HyperlinkURL"], "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Model database: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{
    "\"https://gitlab.com/matchete/model-database\"", 
     "https://gitlab.com/matchete/model-database"},
    "HyperlinkURL"], "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Repository:     \"\>", "\[InvisibleSpace]", 
   TemplateBox[{
    "\"https://gitlab.com/matchete/matchete\"", 
     "https://gitlab.com/matchete/matchete"},
    "HyperlinkURL"]}],
  SequenceForm[
  "by Javier Fuentes-Mart\[IAcute]n, Matthias K\[ODoubleDot]nig, Julie Pag\
\[EGrave]s, Anders Eller Thomsen, and Felix Wilsch \n", "Reference:      ", 
   Hyperlink["arXiv:2212.04510", "https://arxiv.org/abs/2212.04510"], "\n", 
   "Website:        ", 
   Hyperlink["https://matchete.gitlab.io", "https://matchete.gitlab.io"], 
   "\n", "Model database: ", 
   Hyperlink[
   "https://gitlab.com/matchete/model-database", 
    "https://gitlab.com/matchete/model-database"], "\n", "Repository:     ", 
   Hyperlink[
   "https://gitlab.com/matchete/matchete", 
    "https://gitlab.com/matchete/matchete"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.959167063615788*^9, 3.9591671210561843`*^9, {3.959167200579558*^9, 
   3.959167227764859*^9}, {3.959167261138172*^9, 3.959167315513411*^9}, {
   3.959230492137803*^9, 3.95923051078015*^9}, 3.959230600420762*^9, 
   3.9592306407575006`*^9, 3.959230893600291*^9, {3.959231235441883*^9, 
   3.9592313111965528`*^9}, 3.959231370209083*^9, {3.959232109185066*^9, 
   3.959232127332769*^9}, 3.962448114402849*^9, 3.962448586009223*^9, 
   3.962449197547091*^9, 3.962449792773029*^9, 3.962450257625068*^9, 
   3.96245032339159*^9, 3.962450776678808*^9, {3.9624513604250507`*^9, 
   3.96245137990804*^9}, 3.962451845167458*^9, 3.962452067939107*^9, 
   3.962452733552041*^9, 3.9624537542567997`*^9, {3.979620408409081*^9, 
   3.979620419773509*^9}, 3.979620465294519*^9, 3.979620728023934*^9, 
   3.979621355672249*^9, 3.979621550613525*^9, 3.979621801545444*^9, {
   3.9796218728274727`*^9, 3.979621888599807*^9}, 3.979622653410755*^9, {
   3.979622785467272*^9, 3.9796228028196783`*^9}},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"27ebc350-be9d-4ae0-91ed-6582254d4d54"],

Cell[BoxData["\<\"The matchete input has been loaded. When using NiceForm:\\n \
\\n\\tThe letters \[Mu],\[Nu],\[Rho],\[Sigma] stands for Lorentz \
indices.\\n\\n\\tThe letters i,j,k,l,m stand for SU(2) fundamental \
indices.\\n\\n\\tThe letters I,J,K,L,M stand for SU(2) adjoint indices.\\n\\n\
\\tThe letters a,b,c,d,e stand for SU(3) fundamental indices.\\n\\n\\tThe \
letters A,B,C,D,E stand for SU(3) adjoint indices.\\n\\n\\tThe letters \
p,r,s,t,u stands for flavor indices.\\n\\n\\tThe letters \
\\!\\(\\*OverscriptBox[\\(\[Alpha]\\), \\(^\\)]\\),\\!\\(\\*OverscriptBox[\\(\
\[Beta]\\), \\(^\\)]\\),\\!\\(\\*OverscriptBox[\\(\[Gamma]\\), \
\\(^\\)]\\),\\!\\(\\*OverscriptBox[\\(\[Delta]\\), \\(^\\)]\\) stands for \
evanescent indices.\\n\\n\"\>"], "Print",
 CellChangeTimes->{
  3.959167063615788*^9, 3.9591671210561843`*^9, {3.959167200579558*^9, 
   3.959167227764859*^9}, {3.959167261138172*^9, 3.959167315513411*^9}, {
   3.959230492137803*^9, 3.95923051078015*^9}, 3.959230600420762*^9, 
   3.9592306407575006`*^9, 3.959230893600291*^9, {3.959231235441883*^9, 
   3.9592313111965528`*^9}, 3.959231370209083*^9, {3.959232109185066*^9, 
   3.959232127332769*^9}, 3.962448114402849*^9, 3.962448586009223*^9, 
   3.962449197547091*^9, 3.962449792773029*^9, 3.962450257625068*^9, 
   3.96245032339159*^9, 3.962450776678808*^9, {3.9624513604250507`*^9, 
   3.96245137990804*^9}, 3.962451845167458*^9, 3.962452067939107*^9, 
   3.962452733552041*^9, 3.9624537542567997`*^9, {3.979620408409081*^9, 
   3.979620419773509*^9}, 3.979620465294519*^9, 3.979620728023934*^9, 
   3.979621355672249*^9, 3.979621550613525*^9, 3.979621801545444*^9, {
   3.9796218728274727`*^9, 3.979621888599807*^9}, 3.979622653410755*^9, {
   3.979622785467272*^9, 3.9796228045697813`*^9}},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"8c853276-8bf1-4ef3-ad56-fbabe59847a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CountertermOnShell", "[", "\"\<cee\>\"", "]"}], "//", 
  "NiceForm"}]], "Input",
 CellChangeTimes->{{3.959167094934175*^9, 3.95916709929443*^9}, {
   3.959167351876512*^9, 3.95916735889942*^9}, {3.9624485922986097`*^9, 
   3.9624486002231493`*^9}, 3.979620740907646*^9, {3.979621325594449*^9, 
   3.979621326559112*^9}, 3.979621858473817*^9, {3.9796221291462297`*^9, 
   3.979622133025441*^9}, 3.979622661943214*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"a45d6acb-0178-4e60-8773-cebe9b0f0242"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]"}], "3"], "\[HBar]", 
     SuperscriptBox[
      SubscriptBox["\[ScriptCapitalC]", "ee"], 
      StyleBox[
       TemplateBox[{"r", "p", "s", "s"},
        "RowDefault"],
       FontSize->10]], " ", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FormBox[
            StyleBox[
             RowBox[{"(", 
              SuperscriptBox[
               OverscriptBox["e", 
                StyleBox["_",
                 FontWeight->Bold]], 
               StyleBox["r",
                FontSize->10]], "\[CenterDot]", 
              RowBox[{
               SubscriptBox["\[Gamma]", 
                StyleBox[
                 OverscriptBox["\[Nu]", "_"],
                 FontSize->10]], 
               SubscriptBox["P", "R"]}], "\[CenterDot]", 
              SuperscriptBox["e", 
               StyleBox["p",
                FontSize->10]], ")"}],
             SpanSymmetric->False],
            StandardForm]}], 
          TemplateBox[{
            SuperscriptBox["D", 2], 
            SubscriptBox["D", 
             OverscriptBox["\[Nu]", "_"]], 
            SubscriptBox[
             OverscriptBox[
             "\!\(\*SubscriptBox[\"\\\"\[CapitalOmega]\\\"\", \"e\"]\)", 
              StyleBox["_", FontWeight -> Bold]], 
             StyleBox[
              OverscriptBox["x", "^"], FontSize -> 10]]},
           "RowDefault"], 
          SuperscriptBox[
           SubscriptBox["\<\"\[CapitalOmega]\"\>", "e"], 
           StyleBox[
            OverscriptBox["x", "^"],
            FontSize->10]]}], "+", 
         RowBox[{
          FormBox[
           StyleBox[
            RowBox[{"(", 
             SuperscriptBox[
              OverscriptBox["e", 
               StyleBox["_",
                FontWeight->Bold]], 
              StyleBox["r",
               FontSize->10]], "\[CenterDot]", 
             RowBox[{
              SubscriptBox["\[Gamma]", 
               StyleBox[
                OverscriptBox["\[Mu]", "_"],
                FontSize->10]], 
              SubscriptBox["P", "R"]}], "\[CenterDot]", 
             SuperscriptBox["e", 
              StyleBox["p",
               FontSize->10]], ")"}],
            SpanSymmetric->False],
           StandardForm], 
          SubscriptBox[
           OverscriptBox[
            SubscriptBox["\<\"\[CapitalOmega]\"\>", "e"], 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox[
            OverscriptBox["x", "^"],
            FontSize->10]], 
          TemplateBox[{
            SuperscriptBox["D", 2], 
            SubscriptBox["D", 
             OverscriptBox["\[Mu]", "_"]], 
            SuperscriptBox[
            "\!\(\*SubscriptBox[\"\\\"\[CapitalOmega]\\\"\", \"e\"]\)", 
             StyleBox[
              OverscriptBox["x", "^"], FontSize -> 10]]},
           "RowDefault"]}]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     FractionBox["2", "3"], "\[HBar]", 
     SuperscriptBox[
      SubscriptBox["\[ScriptCapitalC]", "ee"], 
      StyleBox[
       TemplateBox[{"r", "p", "s", "s"},
        "RowDefault"],
       FontSize->10]], " ", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           StyleBox[
            RowBox[{"(", 
             SuperscriptBox[
              OverscriptBox["e", 
               StyleBox["_",
                FontWeight->Bold]], 
              StyleBox["r",
               FontSize->10]], "\[CenterDot]", 
             RowBox[{
              SubscriptBox["\[Gamma]", 
               StyleBox[
                OverscriptBox["\[Sigma]", "_"],
                FontSize->10]], 
              SubscriptBox["P", "R"]}], "\[CenterDot]", 
             SuperscriptBox["e", 
              StyleBox["p",
               FontSize->10]], ")"}],
            SpanSymmetric->False],
           StandardForm], 
          TemplateBox[{
            SubscriptBox["D", 
             OverscriptBox["\[Mu]", "_"]], 
            SubscriptBox[
             OverscriptBox[
             "\!\(\*SubscriptBox[\"\\\"\[CapitalOmega]\\\"\", \"e\"]\)", 
              StyleBox["_", FontWeight -> Bold]], 
             StyleBox[
              OverscriptBox["x", "^"], FontSize -> 10]]},
           "RowDefault"], 
          TemplateBox[{
            SubscriptBox["D", 
             OverscriptBox["\[Nu]", "_"]], 
            SubscriptBox[
             OverscriptBox[
             "\!\(\*SubscriptBox[\"\\\"\[CapitalOmega]\\\"\", \"e\"]\)", 
              StyleBox["_", FontWeight -> Bold]], 
             StyleBox[
              OverscriptBox["y", "^"], FontSize -> 10]]},
           "RowDefault"], 
          SubscriptBox["\[CurlyEpsilon]", 
           StyleBox[
            TemplateBox[{
              OverscriptBox["\[Mu]", "_"], 
              OverscriptBox["\[Nu]", "_"], 
              OverscriptBox["\[Rho]", "_"], 
              OverscriptBox["\[Sigma]", "_"]},
             "RowDefault"],
            FontSize->10]], 
          TemplateBox[{
            SubscriptBox["D", 
             OverscriptBox["\[Rho]", "_"]], 
            SuperscriptBox[
            "\!\(\*SubscriptBox[\"\\\"\[CapitalOmega]\\\"\", \"e\"]\)", 
             StyleBox[
              OverscriptBox["x", "^"], FontSize -> 10]]},
           "RowDefault"], 
          SuperscriptBox[
           SubscriptBox["\<\"\[CapitalOmega]\"\>", "e"], 
           StyleBox[
            OverscriptBox["y", "^"],
            FontSize->10]]}], "+", 
         RowBox[{
          FormBox[
           StyleBox[
            RowBox[{"(", 
             SuperscriptBox[
              OverscriptBox["e", 
               StyleBox["_",
                FontWeight->Bold]], 
              StyleBox["r",
               FontSize->10]], "\[CenterDot]", 
             RowBox[{
              SubscriptBox["\[Gamma]", 
               StyleBox[
                OverscriptBox["\[Sigma]", "_"],
                FontSize->10]], 
              SubscriptBox["P", "R"]}], "\[CenterDot]", 
             SuperscriptBox["e", 
              StyleBox["p",
               FontSize->10]], ")"}],
            SpanSymmetric->False],
           StandardForm], 
          TemplateBox[{
            SubscriptBox["D", 
             OverscriptBox["\[Mu]", "_"]], 
            SubscriptBox[
             OverscriptBox[
             "\!\(\*SubscriptBox[\"\\\"\[CapitalOmega]\\\"\", \"e\"]\)", 
              StyleBox["_", FontWeight -> Bold]], 
             StyleBox[
              OverscriptBox["x", "^"], FontSize -> 10]]},
           "RowDefault"], 
          SubscriptBox[
           OverscriptBox[
            SubscriptBox["\<\"\[CapitalOmega]\"\>", "e"], 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox[
            OverscriptBox["y", "^"],
            FontSize->10]], 
          SubscriptBox["\[CurlyEpsilon]", 
           StyleBox[
            TemplateBox[{
              OverscriptBox["\[Mu]", "_"], 
              OverscriptBox["\[Nu]", "_"], 
              OverscriptBox["\[Rho]", "_"], 
              OverscriptBox["\[Sigma]", "_"]},
             "RowDefault"],
            FontSize->10]], 
          TemplateBox[{
            SubscriptBox["D", 
             OverscriptBox["\[Nu]", "_"]], 
            SuperscriptBox[
            "\!\(\*SubscriptBox[\"\\\"\[CapitalOmega]\\\"\", \"e\"]\)", 
             StyleBox[
              OverscriptBox["x", "^"], FontSize -> 10]]},
           "RowDefault"], 
          TemplateBox[{
            SubscriptBox["D", 
             OverscriptBox["\[Rho]", "_"]], 
            SuperscriptBox[
            "\!\(\*SubscriptBox[\"\\\"\[CapitalOmega]\\\"\", \"e\"]\)", 
             StyleBox[
              OverscriptBox["y", "^"], FontSize -> 10]]},
           "RowDefault"]}]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]"}], "3"], "\[HBar]", 
     SuperscriptBox[
      SubscriptBox["\[ScriptCapitalC]", "ee"], 
      StyleBox[
       TemplateBox[{"r", "p", "s", "s"},
        "RowDefault"],
       FontSize->10]], " ", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["B", 
            StyleBox[
             TemplateBox[{
               OverscriptBox["\[Nu]", "_"], 
               OverscriptBox["\[Rho]", "_"]},
              "RowDefault"],
             FontSize->10]]}], 
          FormBox[
           StyleBox[
            RowBox[{"(", 
             SuperscriptBox[
              OverscriptBox["e", 
               StyleBox["_",
                FontWeight->Bold]], 
              StyleBox["r",
               FontSize->10]], "\[CenterDot]", 
             RowBox[{
              SubscriptBox["\[Gamma]", 
               StyleBox[
                OverscriptBox["\[Sigma]", "_"],
                FontSize->10]], 
              SubscriptBox["P", "R"]}], "\[CenterDot]", 
             SuperscriptBox["e", 
              StyleBox["p",
               FontSize->10]], ")"}],
            SpanSymmetric->False],
           StandardForm], 
          TemplateBox[{
            SubscriptBox["D", 
             OverscriptBox["\[Mu]", "_"]], 
            SubscriptBox[
             OverscriptBox[
             "\!\(\*SubscriptBox[\"\\\"\[CapitalOmega]\\\"\", \"e\"]\)", 
              StyleBox["_", FontWeight -> Bold]], 
             StyleBox[
              OverscriptBox["x", "^"], FontSize -> 10]]},
           "RowDefault"], 
          SubscriptBox["\[CurlyEpsilon]", 
           StyleBox[
            TemplateBox[{
              OverscriptBox["\[Mu]", "_"], 
              OverscriptBox["\[Nu]", "_"], 
              OverscriptBox["\[Rho]", "_"], 
              OverscriptBox["\[Sigma]", "_"]},
             "RowDefault"],
            FontSize->10]], 
          SuperscriptBox[
           SubscriptBox["\<\"\[CapitalOmega]\"\>", "e"], 
           StyleBox[
            OverscriptBox["x", "^"],
            FontSize->10]]}], "+", 
         RowBox[{
          SuperscriptBox["B", 
           StyleBox[
            TemplateBox[{
              OverscriptBox["\[Mu]", "_"], 
              OverscriptBox["\[Nu]", "_"]},
             "RowDefault"],
            FontSize->10]], 
          FormBox[
           StyleBox[
            RowBox[{"(", 
             SuperscriptBox[
              OverscriptBox["e", 
               StyleBox["_",
                FontWeight->Bold]], 
              StyleBox["r",
               FontSize->10]], "\[CenterDot]", 
             RowBox[{
              SubscriptBox["\[Gamma]", 
               StyleBox[
                OverscriptBox["\[Sigma]", "_"],
                FontSize->10]], 
              SubscriptBox["P", "R"]}], "\[CenterDot]", 
             SuperscriptBox["e", 
              StyleBox["p",
               FontSize->10]], ")"}],
            SpanSymmetric->False],
           StandardForm], 
          SubscriptBox[
           OverscriptBox[
            SubscriptBox["\<\"\[CapitalOmega]\"\>", "e"], 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox[
            OverscriptBox["x", "^"],
            FontSize->10]], 
          SubscriptBox["\[CurlyEpsilon]", 
           StyleBox[
            TemplateBox[{
              OverscriptBox["\[Mu]", "_"], 
              OverscriptBox["\[Nu]", "_"], 
              OverscriptBox["\[Rho]", "_"], 
              OverscriptBox["\[Sigma]", "_"]},
             "RowDefault"],
            FontSize->10]], 
          TemplateBox[{
            SubscriptBox["D", 
             OverscriptBox["\[Rho]", "_"]], 
            SuperscriptBox[
            "\!\(\*SubscriptBox[\"\\\"\[CapitalOmega]\\\"\", \"e\"]\)", 
             StyleBox[
              OverscriptBox["x", "^"], FontSize -> 10]]},
           "RowDefault"]}]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "\[ImaginaryI]"}], "3"], "\[HBar]", 
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "e"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"s", "t"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox[
      SubscriptBox["Y", "e"], 
      StyleBox[
       TemplateBox[{"s", "u"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox[
      SubscriptBox["\[ScriptCapitalC]", "ee"], 
      StyleBox[
       TemplateBox[{"r", "p", "u", "t"},
        "RowDefault"],
       FontSize->10]], " ", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SubscriptBox[
            OverscriptBox["H", 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["i",
             FontSize->10]]}], 
          SuperscriptBox["H", 
           StyleBox["i",
            FontSize->10]], 
          FormBox[
           StyleBox[
            RowBox[{"(", 
             SuperscriptBox[
              OverscriptBox["e", 
               StyleBox["_",
                FontWeight->Bold]], 
              StyleBox["r",
               FontSize->10]], "\[CenterDot]", 
             RowBox[{
              SubscriptBox["\[Gamma]", 
               StyleBox[
                OverscriptBox["\[Mu]", "_"],
                FontSize->10]], 
              SubscriptBox["P", "R"]}], "\[CenterDot]", 
             SuperscriptBox["e", 
              StyleBox["p",
               FontSize->10]], ")"}],
            SpanSymmetric->False],
           StandardForm], 
          TemplateBox[{
            SubscriptBox["D", 
             OverscriptBox["\[Mu]", "_"]], 
            SubscriptBox[
             OverscriptBox[
             "\!\(\*SubscriptBox[\"\\\"\[CapitalOmega]\\\"\", \"e\"]\)", 
              StyleBox["_", FontWeight -> Bold]], 
             StyleBox[
              OverscriptBox["x", "^"], FontSize -> 10]]},
           "RowDefault"], 
          SuperscriptBox[
           SubscriptBox["\<\"\[CapitalOmega]\"\>", "e"], 
           StyleBox[
            OverscriptBox["x", "^"],
            FontSize->10]]}], "+", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["H", 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox["i",
            FontSize->10]], 
          SuperscriptBox["H", 
           StyleBox["i",
            FontSize->10]], 
          FormBox[
           StyleBox[
            RowBox[{"(", 
             SuperscriptBox[
              OverscriptBox["e", 
               StyleBox["_",
                FontWeight->Bold]], 
              StyleBox["r",
               FontSize->10]], "\[CenterDot]", 
             RowBox[{
              SubscriptBox["\[Gamma]", 
               StyleBox[
                OverscriptBox["\[Mu]", "_"],
                FontSize->10]], 
              SubscriptBox["P", "R"]}], "\[CenterDot]", 
             SuperscriptBox["e", 
              StyleBox["p",
               FontSize->10]], ")"}],
            SpanSymmetric->False],
           StandardForm], 
          SubscriptBox[
           OverscriptBox[
            SubscriptBox["\<\"\[CapitalOmega]\"\>", "e"], 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox[
            OverscriptBox["x", "^"],
            FontSize->10]], 
          TemplateBox[{
            SubscriptBox["D", 
             OverscriptBox["\[Mu]", "_"]], 
            SuperscriptBox[
            "\!\(\*SubscriptBox[\"\\\"\[CapitalOmega]\\\"\", \"e\"]\)", 
             StyleBox[
              OverscriptBox["x", "^"], FontSize -> 10]]},
           "RowDefault"]}]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]"}], "3"], "\[HBar]", 
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "e"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"s", "t"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox[
      SubscriptBox["Y", "e"], 
      StyleBox[
       TemplateBox[{"s", "u"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox[
      SubscriptBox["\[ScriptCapitalC]", "ee"], 
      StyleBox[
       TemplateBox[{"r", "p", "u", "t"},
        "RowDefault"],
       FontSize->10]], " ", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SubscriptBox[
            OverscriptBox["H", 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["i",
             FontSize->10]]}], 
          SuperscriptBox["H", 
           StyleBox["j",
            FontSize->10]], 
          FormBox[
           StyleBox[
            RowBox[{"(", 
             SuperscriptBox[
              OverscriptBox["e", 
               StyleBox["_",
                FontWeight->Bold]], 
              StyleBox["r",
               FontSize->10]], "\[CenterDot]", 
             RowBox[{
              SubscriptBox["\[Gamma]", 
               StyleBox[
                OverscriptBox["\[Mu]", "_"],
                FontSize->10]], 
              SubscriptBox["P", "R"]}], "\[CenterDot]", 
             SuperscriptBox["e", 
              StyleBox["p",
               FontSize->10]], ")"}],
            SpanSymmetric->False],
           StandardForm], 
          TemplateBox[{
            SubscriptBox["D", 
             OverscriptBox["\[Mu]", "_"]], 
            SubscriptBox[
             OverscriptBox[
             "\!\(\*SubscriptBox[\"\\\"\[CapitalOmega]\\\"\", \"l\"]\)", 
              StyleBox["_", FontWeight -> Bold]], 
             StyleBox[
              TemplateBox[{"j", 
                OverscriptBox["x", "^"]}, "RowDefault"], FontSize -> 10]]},
           "RowDefault"], 
          SuperscriptBox[
           SubscriptBox["\<\"\[CapitalOmega]\"\>", "l"], 
           StyleBox[
            TemplateBox[{"i", 
              OverscriptBox["x", "^"]},
             "RowDefault"],
            FontSize->10]]}], "+", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["H", 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox["i",
            FontSize->10]], 
          SuperscriptBox["H", 
           StyleBox["j",
            FontSize->10]], 
          FormBox[
           StyleBox[
            RowBox[{"(", 
             SuperscriptBox[
              OverscriptBox["e", 
               StyleBox["_",
                FontWeight->Bold]], 
              StyleBox["r",
               FontSize->10]], "\[CenterDot]", 
             RowBox[{
              SubscriptBox["\[Gamma]", 
               StyleBox[
                OverscriptBox["\[Mu]", "_"],
                FontSize->10]], 
              SubscriptBox["P", "R"]}], "\[CenterDot]", 
             SuperscriptBox["e", 
              StyleBox["p",
               FontSize->10]], ")"}],
            SpanSymmetric->False],
           StandardForm], 
          SubscriptBox[
           OverscriptBox[
            SubscriptBox["\<\"\[CapitalOmega]\"\>", "l"], 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox[
            TemplateBox[{"j", 
              OverscriptBox["x", "^"]},
             "RowDefault"],
            FontSize->10]], 
          TemplateBox[{
            SubscriptBox["D", 
             OverscriptBox["\[Mu]", "_"]], 
            SuperscriptBox[
            "\!\(\*SubscriptBox[\"\\\"\[CapitalOmega]\\\"\", \"l\"]\)", 
             StyleBox[
              TemplateBox[{"i", 
                OverscriptBox["x", "^"]}, "RowDefault"], FontSize -> 10]]},
           "RowDefault"]}]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]"}], "3"], "\[HBar]", 
     SuperscriptBox[
      SubscriptBox["\[ScriptCapitalC]", "ee"], 
      StyleBox[
       TemplateBox[{"r", "p", "s", "s"},
        "RowDefault"],
       FontSize->10]], " ", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FormBox[
            StyleBox[
             RowBox[{"(", 
              RowBox[{
               TemplateBox[{
                 SubscriptBox["D", 
                  OverscriptBox["\[Nu]", "_"]], 
                 SuperscriptBox[
                  OverscriptBox["e", 
                   StyleBox["_", FontWeight -> Bold]], 
                  StyleBox["r", FontSize -> 10]]},
                "RowDefault"], "\[CenterDot]", 
               RowBox[{
                SubscriptBox["\[Gamma]", 
                 StyleBox[
                  OverscriptBox["\[Mu]", "_"],
                  FontSize->10]], 
                SubscriptBox["P", "R"]}], "\[CenterDot]", 
               TemplateBox[{
                 SubscriptBox["D", 
                  OverscriptBox["\[Nu]", "_"]], 
                 SuperscriptBox["e", 
                  StyleBox["p", FontSize -> 10]]},
                "RowDefault"]}], ")"}],
             SpanSymmetric->False],
            StandardForm]}], 
          TemplateBox[{
            SubscriptBox["D", 
             OverscriptBox["\[Mu]", "_"]], 
            SubscriptBox[
             OverscriptBox[
             "\!\(\*SubscriptBox[\"\\\"\[CapitalOmega]\\\"\", \"e\"]\)", 
              StyleBox["_", FontWeight -> Bold]], 
             StyleBox[
              OverscriptBox["x", "^"], FontSize -> 10]]},
           "RowDefault"], 
          SuperscriptBox[
           SubscriptBox["\<\"\[CapitalOmega]\"\>", "e"], 
           StyleBox[
            OverscriptBox["x", "^"],
            FontSize->10]]}], "+", 
         RowBox[{
          FormBox[
           StyleBox[
            RowBox[{"(", 
             RowBox[{
              TemplateBox[{
                SubscriptBox["D", 
                 OverscriptBox["\[Mu]", "_"]], 
                SuperscriptBox[
                 OverscriptBox["e", 
                  StyleBox["_", FontWeight -> Bold]], 
                 StyleBox["r", FontSize -> 10]]},
               "RowDefault"], "\[CenterDot]", 
              RowBox[{
               SubscriptBox["\[Gamma]", 
                StyleBox[
                 OverscriptBox["\[Nu]", "_"],
                 FontSize->10]], 
               SubscriptBox["P", "R"]}], "\[CenterDot]", 
              TemplateBox[{
                SubscriptBox["D", 
                 OverscriptBox["\[Mu]", "_"]], 
                SuperscriptBox["e", 
                 StyleBox["p", FontSize -> 10]]},
               "RowDefault"]}], ")"}],
            SpanSymmetric->False],
           StandardForm], 
          SubscriptBox[
           OverscriptBox[
            SubscriptBox["\<\"\[CapitalOmega]\"\>", "e"], 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox[
            OverscriptBox["x", "^"],
            FontSize->10]], 
          TemplateBox[{
            SubscriptBox["D", 
             OverscriptBox["\[Nu]", "_"]], 
            SuperscriptBox[
            "\!\(\*SubscriptBox[\"\\\"\[CapitalOmega]\\\"\", \"e\"]\)", 
             StyleBox[
              OverscriptBox["x", "^"], FontSize -> 10]]},
           "RowDefault"]}]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]"}], "3"], "\[HBar]", 
     SuperscriptBox[
      SubscriptBox["\[ScriptCapitalC]", "ee"], 
      StyleBox[
       TemplateBox[{"r", "p", "s", "s"},
        "RowDefault"],
       FontSize->10]], " ", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FormBox[
            StyleBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                OverscriptBox["e", 
                 StyleBox["_",
                  FontWeight->Bold]], 
                StyleBox["r",
                 FontSize->10]], "\[CenterDot]", 
               RowBox[{
                SubscriptBox["\[Gamma]", 
                 StyleBox[
                  OverscriptBox["\[Mu]", "_"],
                  FontSize->10]], 
                SubscriptBox["P", "R"]}], "\[CenterDot]", 
               TemplateBox[{
                 SuperscriptBox["D", 2], 
                 SuperscriptBox["e", 
                  StyleBox["p", FontSize -> 10]]},
                "RowDefault"]}], ")"}],
             SpanSymmetric->False],
            StandardForm]}], 
          TemplateBox[{
            SubscriptBox["D", 
             OverscriptBox["\[Mu]", "_"]], 
            SubscriptBox[
             OverscriptBox[
             "\!\(\*SubscriptBox[\"\\\"\[CapitalOmega]\\\"\", \"e\"]\)", 
              StyleBox["_", FontWeight -> Bold]], 
             StyleBox[
              OverscriptBox["x", "^"], FontSize -> 10]]},
           "RowDefault"], 
          SuperscriptBox[
           SubscriptBox["\<\"\[CapitalOmega]\"\>", "e"], 
           StyleBox[
            OverscriptBox["x", "^"],
            FontSize->10]]}], "+", 
         RowBox[{
          FormBox[
           StyleBox[
            RowBox[{"(", 
             RowBox[{
              TemplateBox[{
                SuperscriptBox["D", 2], 
                SuperscriptBox[
                 OverscriptBox["e", 
                  StyleBox["_", FontWeight -> Bold]], 
                 StyleBox["r", FontSize -> 10]]},
               "RowDefault"], "\[CenterDot]", 
              RowBox[{
               SubscriptBox["\[Gamma]", 
                StyleBox[
                 OverscriptBox["\[Nu]", "_"],
                 FontSize->10]], 
               SubscriptBox["P", "R"]}], "\[CenterDot]", 
              SuperscriptBox["e", 
               StyleBox["p",
                FontSize->10]]}], ")"}],
            SpanSymmetric->False],
           StandardForm], 
          SubscriptBox[
           OverscriptBox[
            SubscriptBox["\<\"\[CapitalOmega]\"\>", "e"], 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox[
            OverscriptBox["x", "^"],
            FontSize->10]], 
          TemplateBox[{
            SubscriptBox["D", 
             OverscriptBox["\[Nu]", "_"]], 
            SuperscriptBox[
            "\!\(\*SubscriptBox[\"\\\"\[CapitalOmega]\\\"\", \"e\"]\)", 
             StyleBox[
              OverscriptBox["x", "^"], FontSize -> 10]]},
           "RowDefault"]}]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}]}], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{{3.9591670997909203`*^9, 3.959167124577207*^9}, {
   3.9591672034832*^9, 3.95916723068172*^9}, {3.959167264106757*^9, 
   3.959167317572018*^9}, {3.959167352309256*^9, 3.959167359345676*^9}, {
   3.959230654827364*^9, 3.9592306601088343`*^9}, 3.959230797661655*^9, 
   3.959230854758822*^9, 3.95923089657093*^9, {3.959231011747425*^9, 
   3.959231033362678*^9}, {3.959231149790206*^9, 3.9592311784944897`*^9}, {
   3.9592312371473627`*^9, 3.959231313316662*^9}, {3.9592313460450706`*^9, 
   3.959231378219154*^9}, {3.9624485976504383`*^9, 3.962448600513075*^9}, 
   3.962449199500252*^9, 3.962449844011547*^9, 3.9624502693098783`*^9, 
   3.9624503291938877`*^9, 3.962451849259302*^9, 3.962452071501459*^9, 
   3.962452735790403*^9, 3.962453756490713*^9, {3.979620729635539*^9, 
   3.979620741213326*^9}, 3.97962132687845*^9, 3.9796215558480463`*^9, {
   3.979621860837006*^9, 3.979621891808227*^9}, 3.979622133746748*^9, {
   3.9796226568854933`*^9, 3.979622668482637*^9}, {3.979622789510014*^9, 
   3.979622806793645*^9}},
 CellLabel->
  "Out[3]//NiceForm=",ExpressionUUID->"781e7744-77a4-455d-89f7-bd25b769d91c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CountertermIdentityLimit", "[", "\"\<cee\>\"", "]"}], "//", 
  "NiceForm"}]], "Input",
 CellChangeTimes->{{3.962450779832*^9, 3.962450782955697*^9}, 
   3.979620709744348*^9, {3.979621359129409*^9, 3.979621360011138*^9}, 
   3.9796221491039886`*^9, 3.979622665611603*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"d880927f-a555-4ed8-9028-5f98564916d8"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{
     FractionBox["8", "3"], "\[HBar]", 
     SubscriptBox["g", "Y"], 
     SuperscriptBox[
      SubscriptBox["\[ScriptCapitalC]", "ee"], 
      StyleBox[
       TemplateBox[{"r", "p", "s", "s"},
        "RowDefault"],
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["e", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        RowBox[{
         SubscriptBox["\[Gamma]", 
          StyleBox[
           OverscriptBox["\[Mu]", "_"],
           FontSize->10]], 
         SubscriptBox["P", "R"]}], "\[CenterDot]", 
        SuperscriptBox["e", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     TemplateBox[{
       SuperscriptBox[
        StyleBox["\!\(\*OverscriptBox[\(\[PartialD]\), \(_\)]\)", 14], 2], 
       SuperscriptBox["B", 
        StyleBox[
         OverscriptBox["\[Mu]", "_"], FontSize -> 10]]},
      "RowDefault"]}], "-", 
    RowBox[{
     FractionBox["4", "3"], "\[HBar]", 
     SuperscriptBox[
      SubscriptBox["g", "Y"], "3"], 
     SuperscriptBox[
      SubscriptBox["\[ScriptCapitalC]", "ee"], 
      StyleBox[
       TemplateBox[{"r", "p", "s", "s"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["B", 
      StyleBox[
       OverscriptBox["\[Mu]", "_"],
       FontSize->10]], 
     SuperscriptBox[
      SuperscriptBox["B", 
       StyleBox[
        OverscriptBox["\[Nu]", "_"],
        FontSize->10]], "2"], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["e", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        RowBox[{
         SubscriptBox["\[Gamma]", 
          StyleBox[
           OverscriptBox["\[Mu]", "_"],
           FontSize->10]], 
         SubscriptBox["P", "R"]}], "\[CenterDot]", 
        SuperscriptBox["e", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{
     FractionBox["8", "3"], "\[HBar]", 
     SuperscriptBox[
      SubscriptBox["g", "Y"], "2"], 
     SuperscriptBox[
      SubscriptBox["\[ScriptCapitalC]", "ee"], 
      StyleBox[
       TemplateBox[{"r", "p", "s", "s"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["B", 
      StyleBox[
       OverscriptBox["\[Mu]", "_"],
       FontSize->10]], 
     SuperscriptBox["B", 
      StyleBox[
       TemplateBox[{
         OverscriptBox["\[Nu]", "_"], 
         OverscriptBox["\[Rho]", "_"]},
        "RowDefault"],
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["e", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        RowBox[{
         SubscriptBox["\[Gamma]", 
          StyleBox[
           OverscriptBox["\[Sigma]", "_"],
           FontSize->10]], 
         SubscriptBox["P", "R"]}], "\[CenterDot]", 
        SuperscriptBox["e", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{
         OverscriptBox["\[Mu]", "_"], 
         OverscriptBox["\[Nu]", "_"], 
         OverscriptBox["\[Rho]", "_"], 
         OverscriptBox["\[Sigma]", "_"]},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{
     FractionBox["14", "3"], "\[HBar]", 
     SubscriptBox["g", "Y"], 
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "e"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"s", "t"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox[
      SubscriptBox["Y", "e"], 
      StyleBox[
       TemplateBox[{"s", "u"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox[
      SubscriptBox["\[ScriptCapitalC]", "ee"], 
      StyleBox[
       TemplateBox[{"r", "p", "u", "t"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["B", 
      StyleBox[
       OverscriptBox["\[Mu]", "_"],
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["e", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        RowBox[{
         SubscriptBox["\[Gamma]", 
          StyleBox[
           OverscriptBox["\[Mu]", "_"],
           FontSize->10]], 
         SubscriptBox["P", "R"]}], "\[CenterDot]", 
        SuperscriptBox["e", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{
     FractionBox["4", "3"], "\[HBar]", 
     SubscriptBox["g", "L"], 
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "e"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"s", "t"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox[
      SubscriptBox["Y", "e"], 
      StyleBox[
       TemplateBox[{"s", "u"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox[
      SubscriptBox["\[ScriptCapitalC]", "ee"], 
      StyleBox[
       TemplateBox[{"r", "p", "u", "t"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["W", 
      StyleBox[
       TemplateBox[{"I", 
         OverscriptBox["\[Mu]", "_"]},
        "RowDefault"],
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["e", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        RowBox[{
         SubscriptBox["\[Gamma]", 
          StyleBox[
           OverscriptBox["\[Mu]", "_"],
           FontSize->10]], 
         SubscriptBox["P", "R"]}], "\[CenterDot]", 
        SuperscriptBox["e", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubsuperscriptBox["T", 
      StyleBox["j",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"I", "i"},
        "RowDefault"],
       FontSize->10]]}]}], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{
  3.962450783490246*^9, 3.962451850945758*^9, 3.9624520739705353`*^9, 
   3.962452779250989*^9, 3.962453758146126*^9, 3.9796205457808332`*^9, {
   3.979620710146945*^9, 3.979620732300642*^9}, {3.979621360949237*^9, 
   3.979621367255601*^9}, 3.979621557692679*^9, 3.979622149517233*^9, 
   3.979622670111117*^9, {3.979622792244793*^9, 3.9796228106632843`*^9}},
 CellLabel->
  "Out[4]//NiceForm=",ExpressionUUID->"ac420e55-b5bb-42d3-a99f-2f890e3076c5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generic Output", "Subsubsection",
 CellChangeTimes->{{3.959167082405158*^9, 
  3.9591670846452427`*^9}},ExpressionUUID->"7f1ccc08-3fdd-4abd-a7e1-\
5bec309ce5cc"],

Cell[TextData[{
 "Counterterms readable in a more generic way.  You cannot load ",
 StyleBox["Matchete", "Code"],
 " in this case"
}], "Text",
 CellChangeTimes->{{3.9591665949714947`*^9, 3.959166605227916*^9}, {
  3.959166892185382*^9, 
  3.959166905737376*^9}},ExpressionUUID->"3b7d3a13-1fb3-4d43-b7ea-\
ddc5019635bf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<GenericInput.m\>\""}],
    "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.959166433016944*^9, 3.95916643372034*^9}, {
   3.959232168516053*^9, 3.959232169379376*^9}, 3.962449240770303*^9, 
   3.962449317785326*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"1416161c-d5d2-482f-a7fa-0cb471d7b8bb"],

Cell[BoxData["\<\"The normal imput has been loaded.\\n \\n\\tThe letters \
\[Mu],\[Nu],\[Rho],\[Sigma] stands for Lorentz indices.\\n\\n\\tThe letters \
i,j,k,l,m stand for SU(2) fundamental indices.\\n\\n\\tThe letters I,J,K,L,M \
stand for SU(2) adjoint indices.\\n\\n\\tThe letters a,b,c,d,e stand for \
SU(3) fundamental indices.\\n\\n\\tThe letters A,B,C,D,E stand for SU(3) \
adjoint indices.\\n\\n\\tThe letters p,r,s,t,u stands for flavor \
indices.\\n\\n\\tThe letters \\!\\(\\*OverscriptBox[\\(\[Alpha]\\), \
\\(^\\)]\\),\\!\\(\\*OverscriptBox[\\(\[Beta]\\), \
\\(^\\)]\\),\\!\\(\\*OverscriptBox[\\(\[Gamma]\\), \
\\(^\\)]\\),\\!\\(\\*OverscriptBox[\\(\[Delta]\\), \\(^\\)]\\) stands for \
evanescent indices.\\n\\n\\t\\n\\tDChain stands for a Dirac \
chain.\\n\\n\\tConj is the conjugated of a \
field/spurion/coupling.\\n\\n\\tCovDer[\\!\\(\\*OverscriptBox[\\(\[Mu]\\), \
\\(_\\)]\\),\[Phi]] stands for \\!\\(\\*SubscriptBox[\\(D\\), \
OverscriptBox[\\(\[Mu]\\), \\(_\\)]]\\)\[Phi] while \
Partial[\\!\\(\\*OverscriptBox[\\(\[Mu]\\), \\(_\\)]\\),\[Phi]] stands for \
\\!\\(\\*SubscriptBox[\\(\[PartialD]\\), OverscriptBox[\\(\[Mu]\\), \\(_\\)]]\
\\)\[Phi] .\\n\"\>"], "Print",
 CellChangeTimes->{3.97962282392372*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0284f83c-2042-4bb8-afa8-d88146e2b099"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CountertermOnShell", "[", "\"\<cee\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.962450816040745*^9, 3.962450817460503*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"65fb02ed-b4c4-4f6b-aa98-feb8bf67dc45"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"cee", "[", 
     RowBox[{"r", ",", "p", ",", "s", ",", "s"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Conj", "[", 
        RowBox[{
         RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
         OverscriptBox["\[Alpha]", "^"], "]"}], "]"}], " ", 
       RowBox[{"CovDer", "[", 
        RowBox[{
         OverscriptBox["\[Nu]", "_"], ",", 
         RowBox[{
          RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
          OverscriptBox["\[Alpha]", "^"], "]"}]}], "]"}], " ", 
       RowBox[{"DChain", "[", 
        RowBox[{
         RowBox[{"Conj", "[", 
          RowBox[{"CovDer", "[", 
           RowBox[{
            OverscriptBox["\[Mu]", "_"], ",", 
            RowBox[{"e", "[", "r", "]"}]}], "]"}], "]"}], ",", 
         RowBox[{
          TagBox["\[Gamma]",
           HoldForm], "[", 
          OverscriptBox["\[Nu]", "_"], "]"}], ",", "ProjectorR", ",", 
         RowBox[{"CovDer", "[", 
          RowBox[{
           OverscriptBox["\[Mu]", "_"], ",", 
           RowBox[{"e", "[", "p", "]"}]}], "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Conj", "[", 
        RowBox[{"CovDer", "[", 
         RowBox[{
          OverscriptBox["\[Mu]", "_"], ",", 
          RowBox[{
           RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
           OverscriptBox["\[Alpha]", "^"], "]"}]}], "]"}], "]"}], " ", 
       RowBox[{"DChain", "[", 
        RowBox[{
         RowBox[{"Conj", "[", 
          RowBox[{"CovDer", "[", 
           RowBox[{
            OverscriptBox["\[Nu]", "_"], ",", 
            RowBox[{"e", "[", "r", "]"}]}], "]"}], "]"}], ",", 
         RowBox[{
          TagBox["\[Gamma]",
           HoldForm], "[", 
          OverscriptBox["\[Mu]", "_"], "]"}], ",", "ProjectorR", ",", 
         RowBox[{"CovDer", "[", 
          RowBox[{
           OverscriptBox["\[Nu]", "_"], ",", 
           RowBox[{"e", "[", "p", "]"}]}], "]"}]}], "]"}], " ", 
       RowBox[{
        RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
        OverscriptBox["\[Alpha]", "^"], "]"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"cee", "[", 
     RowBox[{"r", ",", "p", ",", "s", ",", "s"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Conj", "[", 
        RowBox[{
         RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
         OverscriptBox["\[Alpha]", "^"], "]"}], "]"}], " ", 
       RowBox[{"CovDer", "[", 
        RowBox[{
         OverscriptBox["\[Nu]", "_"], ",", 
         RowBox[{
          RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
          OverscriptBox["\[Alpha]", "^"], "]"}]}], "]"}], " ", 
       RowBox[{"DChain", "[", 
        RowBox[{
         RowBox[{"Conj", "[", 
          RowBox[{"CovDer", "[", 
           RowBox[{
            OverscriptBox["\[Mu]", "_"], ",", 
            OverscriptBox["\[Mu]", "_"], ",", 
            RowBox[{"e", "[", "r", "]"}]}], "]"}], "]"}], ",", 
         RowBox[{
          TagBox["\[Gamma]",
           HoldForm], "[", 
          OverscriptBox["\[Nu]", "_"], "]"}], ",", "ProjectorR", ",", 
         RowBox[{"e", "[", "p", "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Conj", "[", 
        RowBox[{"CovDer", "[", 
         RowBox[{
          OverscriptBox["\[Mu]", "_"], ",", 
          RowBox[{
           RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
           OverscriptBox["\[Alpha]", "^"], "]"}]}], "]"}], "]"}], " ", 
       RowBox[{"DChain", "[", 
        RowBox[{
         RowBox[{"Conj", "[", 
          RowBox[{"e", "[", "r", "]"}], "]"}], ",", 
         RowBox[{
          TagBox["\[Gamma]",
           HoldForm], "[", 
          OverscriptBox["\[Mu]", "_"], "]"}], ",", "ProjectorR", ",", 
         RowBox[{"CovDer", "[", 
          RowBox[{
           OverscriptBox["\[Nu]", "_"], ",", 
           OverscriptBox["\[Nu]", "_"], ",", 
           RowBox[{"e", "[", "p", "]"}]}], "]"}]}], "]"}], " ", 
       RowBox[{
        RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
        OverscriptBox["\[Alpha]", "^"], "]"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"24", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"cee", "[", 
     RowBox[{"r", ",", "p", ",", "s", ",", "s"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Conj", "[", 
        RowBox[{
         RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
         OverscriptBox["\[Alpha]", "^"], "]"}], "]"}], " ", 
       RowBox[{"CovDer", "[", 
        RowBox[{
         OverscriptBox["\[Nu]", "_"], ",", 
         OverscriptBox["\[Nu]", "_"], ",", 
         OverscriptBox["\[Mu]", "_"], ",", 
         RowBox[{
          RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
          OverscriptBox["\[Alpha]", "^"], "]"}]}], "]"}], " ", 
       RowBox[{"DChain", "[", 
        RowBox[{
         RowBox[{"Conj", "[", 
          RowBox[{"e", "[", "r", "]"}], "]"}], ",", 
         RowBox[{
          TagBox["\[Gamma]",
           HoldForm], "[", 
          OverscriptBox["\[Mu]", "_"], "]"}], ",", "ProjectorR", ",", 
         RowBox[{"e", "[", "p", "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Conj", "[", 
        RowBox[{"CovDer", "[", 
         RowBox[{
          OverscriptBox["\[Mu]", "_"], ",", 
          OverscriptBox["\[Mu]", "_"], ",", 
          OverscriptBox["\[Nu]", "_"], ",", 
          RowBox[{
           RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
           OverscriptBox["\[Alpha]", "^"], "]"}]}], "]"}], "]"}], " ", 
       RowBox[{"DChain", "[", 
        RowBox[{
         RowBox[{"Conj", "[", 
          RowBox[{"e", "[", "r", "]"}], "]"}], ",", 
         RowBox[{
          TagBox["\[Gamma]",
           HoldForm], "[", 
          OverscriptBox["\[Nu]", "_"], "]"}], ",", "ProjectorR", ",", 
         RowBox[{"e", "[", "p", "]"}]}], "]"}], " ", 
       RowBox[{
        RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
        OverscriptBox["\[Alpha]", "^"], "]"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"cee", "[", 
     RowBox[{"r", ",", "p", ",", "u", ",", "t"}], "]"}], " ", 
    RowBox[{"Conj", "[", 
     RowBox[{"Ye", "[", 
      RowBox[{"s", ",", "t"}], "]"}], "]"}], " ", 
    RowBox[{"Ye", "[", 
     RowBox[{"s", ",", "u"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Conj", "[", 
        RowBox[{"H", "[", "i", "]"}], "]"}], " ", 
       RowBox[{"Conj", "[", 
        RowBox[{
         RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
         OverscriptBox["\[Alpha]", "^"], "]"}], "]"}], " ", 
       RowBox[{"CovDer", "[", 
        RowBox[{
         OverscriptBox["\[Mu]", "_"], ",", 
         RowBox[{
          RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
          OverscriptBox["\[Alpha]", "^"], "]"}]}], "]"}], " ", 
       RowBox[{"DChain", "[", 
        RowBox[{
         RowBox[{"Conj", "[", 
          RowBox[{"e", "[", "r", "]"}], "]"}], ",", 
         RowBox[{
          TagBox["\[Gamma]",
           HoldForm], "[", 
          OverscriptBox["\[Mu]", "_"], "]"}], ",", "ProjectorR", ",", 
         RowBox[{"e", "[", "p", "]"}]}], "]"}], " ", 
       RowBox[{"H", "[", "i", "]"}]}], "-", 
      RowBox[{
       RowBox[{"Conj", "[", 
        RowBox[{"CovDer", "[", 
         RowBox[{
          OverscriptBox["\[Mu]", "_"], ",", 
          RowBox[{
           RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
           OverscriptBox["\[Alpha]", "^"], "]"}]}], "]"}], "]"}], " ", 
       RowBox[{"Conj", "[", 
        RowBox[{"H", "[", "i", "]"}], "]"}], " ", 
       RowBox[{"DChain", "[", 
        RowBox[{
         RowBox[{"Conj", "[", 
          RowBox[{"e", "[", "r", "]"}], "]"}], ",", 
         RowBox[{
          TagBox["\[Gamma]",
           HoldForm], "[", 
          OverscriptBox["\[Mu]", "_"], "]"}], ",", "ProjectorR", ",", 
         RowBox[{"e", "[", "p", "]"}]}], "]"}], " ", 
       RowBox[{"H", "[", "i", "]"}], " ", 
       RowBox[{
        RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
        OverscriptBox["\[Alpha]", "^"], "]"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"cee", "[", 
     RowBox[{"r", ",", "p", ",", "s", ",", "s"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Conj", "[", 
        RowBox[{
         RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
         OverscriptBox["\[Alpha]", "^"], "]"}], "]"}], " ", 
       RowBox[{"CovDer", "[", 
        RowBox[{
         OverscriptBox["\[Rho]", "_"], ",", 
         RowBox[{
          RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
          OverscriptBox["\[Alpha]", "^"], "]"}]}], "]"}], " ", 
       RowBox[{"DChain", "[", 
        RowBox[{
         RowBox[{"Conj", "[", 
          RowBox[{"e", "[", "r", "]"}], "]"}], ",", 
         RowBox[{
          TagBox["\[Gamma]",
           HoldForm], "[", 
          OverscriptBox["\[Sigma]", "_"], "]"}], ",", "ProjectorR", ",", 
         RowBox[{"e", "[", "p", "]"}]}], "]"}], " ", 
       RowBox[{"LeviCivita", "[", 
        RowBox[{
         OverscriptBox["\[Mu]", "_"], ",", 
         OverscriptBox["\[Nu]", "_"], ",", 
         OverscriptBox["\[Rho]", "_"], ",", 
         OverscriptBox["\[Sigma]", "_"]}], "]"}], " ", 
       RowBox[{
        RowBox[{"B", "[", 
         RowBox[{
          OverscriptBox["\[Mu]", "_"], ",", 
          OverscriptBox["\[Nu]", "_"]}], "]"}], "[", "]"}]}], "-", 
      RowBox[{
       RowBox[{"Conj", "[", 
        RowBox[{"CovDer", "[", 
         RowBox[{
          OverscriptBox["\[Mu]", "_"], ",", 
          RowBox[{
           RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
           OverscriptBox["\[Alpha]", "^"], "]"}]}], "]"}], "]"}], " ", 
       RowBox[{"DChain", "[", 
        RowBox[{
         RowBox[{"Conj", "[", 
          RowBox[{"e", "[", "r", "]"}], "]"}], ",", 
         RowBox[{
          TagBox["\[Gamma]",
           HoldForm], "[", 
          OverscriptBox["\[Sigma]", "_"], "]"}], ",", "ProjectorR", ",", 
         RowBox[{"e", "[", "p", "]"}]}], "]"}], " ", 
       RowBox[{"LeviCivita", "[", 
        RowBox[{
         OverscriptBox["\[Mu]", "_"], ",", 
         OverscriptBox["\[Nu]", "_"], ",", 
         OverscriptBox["\[Rho]", "_"], ",", 
         OverscriptBox["\[Sigma]", "_"]}], "]"}], " ", 
       RowBox[{
        RowBox[{"B", "[", 
         RowBox[{
          OverscriptBox["\[Nu]", "_"], ",", 
          OverscriptBox["\[Rho]", "_"]}], "]"}], "[", "]"}], " ", 
       RowBox[{
        RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
        OverscriptBox["\[Alpha]", "^"], "]"}]}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"24", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{
    RowBox[{"cee", "[", 
     RowBox[{"r", ",", "p", ",", "s", ",", "s"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Conj", "[", 
        RowBox[{"CovDer", "[", 
         RowBox[{
          OverscriptBox["\[Mu]", "_"], ",", 
          RowBox[{
           RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
           OverscriptBox["\[Alpha]", "^"], "]"}]}], "]"}], "]"}], " ", 
       RowBox[{"Conj", "[", 
        RowBox[{
         RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
         OverscriptBox["\[Beta]", "^"], "]"}], "]"}], " ", 
       RowBox[{"CovDer", "[", 
        RowBox[{
         OverscriptBox["\[Nu]", "_"], ",", 
         RowBox[{
          RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
          OverscriptBox["\[Alpha]", "^"], "]"}]}], "]"}], " ", 
       RowBox[{"CovDer", "[", 
        RowBox[{
         OverscriptBox["\[Rho]", "_"], ",", 
         RowBox[{
          RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
          OverscriptBox["\[Beta]", "^"], "]"}]}], "]"}], " ", 
       RowBox[{"DChain", "[", 
        RowBox[{
         RowBox[{"Conj", "[", 
          RowBox[{"e", "[", "r", "]"}], "]"}], ",", 
         RowBox[{
          TagBox["\[Gamma]",
           HoldForm], "[", 
          OverscriptBox["\[Sigma]", "_"], "]"}], ",", "ProjectorR", ",", 
         RowBox[{"e", "[", "p", "]"}]}], "]"}], " ", 
       RowBox[{"LeviCivita", "[", 
        RowBox[{
         OverscriptBox["\[Mu]", "_"], ",", 
         OverscriptBox["\[Nu]", "_"], ",", 
         OverscriptBox["\[Rho]", "_"], ",", 
         OverscriptBox["\[Sigma]", "_"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Conj", "[", 
        RowBox[{"CovDer", "[", 
         RowBox[{
          OverscriptBox["\[Mu]", "_"], ",", 
          RowBox[{
           RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
           OverscriptBox["\[Alpha]", "^"], "]"}]}], "]"}], "]"}], " ", 
       RowBox[{"Conj", "[", 
        RowBox[{"CovDer", "[", 
         RowBox[{
          OverscriptBox["\[Nu]", "_"], ",", 
          RowBox[{
           RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
           OverscriptBox["\[Beta]", "^"], "]"}]}], "]"}], "]"}], " ", 
       RowBox[{"CovDer", "[", 
        RowBox[{
         OverscriptBox["\[Rho]", "_"], ",", 
         RowBox[{
          RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
          OverscriptBox["\[Alpha]", "^"], "]"}]}], "]"}], " ", 
       RowBox[{"DChain", "[", 
        RowBox[{
         RowBox[{"Conj", "[", 
          RowBox[{"e", "[", "r", "]"}], "]"}], ",", 
         RowBox[{
          TagBox["\[Gamma]",
           HoldForm], "[", 
          OverscriptBox["\[Sigma]", "_"], "]"}], ",", "ProjectorR", ",", 
         RowBox[{"e", "[", "p", "]"}]}], "]"}], " ", 
       RowBox[{"LeviCivita", "[", 
        RowBox[{
         OverscriptBox["\[Mu]", "_"], ",", 
         OverscriptBox["\[Nu]", "_"], ",", 
         OverscriptBox["\[Rho]", "_"], ",", 
         OverscriptBox["\[Sigma]", "_"]}], "]"}], " ", 
       RowBox[{
        RowBox[{"\[CapitalOmega]", "[", "e", "]"}], "[", 
        OverscriptBox["\[Beta]", "^"], "]"}]}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"24", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"cee", "[", 
     RowBox[{"r", ",", "p", ",", "u", ",", "t"}], "]"}], " ", 
    RowBox[{"Conj", "[", 
     RowBox[{"Ye", "[", 
      RowBox[{"s", ",", "t"}], "]"}], "]"}], " ", 
    RowBox[{"Ye", "[", 
     RowBox[{"s", ",", "u"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Conj", "[", 
        RowBox[{"H", "[", "i", "]"}], "]"}], " ", 
       RowBox[{"Conj", "[", 
        RowBox[{
         RowBox[{"\[CapitalOmega]", "[", "l", "]"}], "[", 
         RowBox[{"j", ",", 
          OverscriptBox["\[Alpha]", "^"]}], "]"}], "]"}], " ", 
       RowBox[{"CovDer", "[", 
        RowBox[{
         OverscriptBox["\[Mu]", "_"], ",", 
         RowBox[{
          RowBox[{"\[CapitalOmega]", "[", "l", "]"}], "[", 
          RowBox[{"i", ",", 
           OverscriptBox["\[Alpha]", "^"]}], "]"}]}], "]"}], " ", 
       RowBox[{"DChain", "[", 
        RowBox[{
         RowBox[{"Conj", "[", 
          RowBox[{"e", "[", "r", "]"}], "]"}], ",", 
         RowBox[{
          TagBox["\[Gamma]",
           HoldForm], "[", 
          OverscriptBox["\[Mu]", "_"], "]"}], ",", "ProjectorR", ",", 
         RowBox[{"e", "[", "p", "]"}]}], "]"}], " ", 
       RowBox[{"H", "[", "j", "]"}]}], "-", 
      RowBox[{
       RowBox[{"Conj", "[", 
        RowBox[{"CovDer", "[", 
         RowBox[{
          OverscriptBox["\[Mu]", "_"], ",", 
          RowBox[{
           RowBox[{"\[CapitalOmega]", "[", "l", "]"}], "[", 
           RowBox[{"j", ",", 
            OverscriptBox["\[Alpha]", "^"]}], "]"}]}], "]"}], "]"}], " ", 
       RowBox[{"Conj", "[", 
        RowBox[{"H", "[", "i", "]"}], "]"}], " ", 
       RowBox[{"DChain", "[", 
        RowBox[{
         RowBox[{"Conj", "[", 
          RowBox[{"e", "[", "r", "]"}], "]"}], ",", 
         RowBox[{
          TagBox["\[Gamma]",
           HoldForm], "[", 
          OverscriptBox["\[Mu]", "_"], "]"}], ",", "ProjectorR", ",", 
         RowBox[{"e", "[", "p", "]"}]}], "]"}], " ", 
       RowBox[{"H", "[", "j", "]"}], " ", 
       RowBox[{
        RowBox[{"\[CapitalOmega]", "[", "l", "]"}], "[", 
        RowBox[{"i", ",", 
         OverscriptBox["\[Alpha]", "^"]}], "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.962450817985346*^9, 3.9624537659022207`*^9, 
  3.962453814168542*^9, 3.974280424952194*^9, 3.979019494434412*^9, 
  3.9796228266768312`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"247925aa-b028-49da-bb27-8e610d2226f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CountertermIdentityLimit", "[", "\"\<cee\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.95916665788527*^9, 3.959166687558*^9}, {
  3.959166925859277*^9, 3.959166925995141*^9}, {3.959167042709587*^9, 
  3.9591670491330957`*^9}, {3.962448680567837*^9, 3.962448707202148*^9}, {
  3.962449268152349*^9, 3.962449276652295*^9}, {3.962450433387162*^9, 
  3.962450433654724*^9}, {3.962450694228842*^9, 3.962450694729717*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"4601dff2-2916-4d4b-af8b-381445742c54"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["gY", "3"], " ", 
     RowBox[{"B", "[", 
      OverscriptBox["\[Mu]", "_"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"B", "[", 
       OverscriptBox["\[Nu]", "_"], "]"}], "2"], " ", 
     RowBox[{"cee", "[", 
      RowBox[{"r", ",", "p", ",", "s", ",", "s"}], "]"}], " ", 
     RowBox[{"DChain", "[", 
      RowBox[{
       RowBox[{"Conj", "[", 
        RowBox[{"e", "[", "r", "]"}], "]"}], ",", 
       RowBox[{
        TagBox["\[Gamma]",
         HoldForm], "[", 
        OverscriptBox["\[Mu]", "_"], "]"}], ",", "ProjectorR", ",", 
       RowBox[{"e", "[", "p", "]"}]}], "]"}]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{"gY", " ", 
    RowBox[{"cee", "[", 
     RowBox[{"r", ",", "p", ",", "s", ",", "s"}], "]"}], " ", 
    RowBox[{"DChain", "[", 
     RowBox[{
      RowBox[{"Conj", "[", 
       RowBox[{"e", "[", "r", "]"}], "]"}], ",", 
      RowBox[{
       TagBox["\[Gamma]",
        HoldForm], "[", 
       OverscriptBox["\[Mu]", "_"], "]"}], ",", "ProjectorR", ",", 
      RowBox[{"e", "[", "p", "]"}]}], "]"}], " ", 
    RowBox[{"Partial", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        OverscriptBox["\[Nu]", "_"], ",", 
        OverscriptBox["\[Nu]", "_"]}], "}"}], ",", 
      RowBox[{"B", "[", 
       OverscriptBox["\[Mu]", "_"], "]"}]}], "]"}]}], 
   RowBox[{"6", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"7", " ", "gY", " ", 
    RowBox[{"B", "[", 
     OverscriptBox["\[Mu]", "_"], "]"}], " ", 
    RowBox[{"cee", "[", 
     RowBox[{"r", ",", "p", ",", "u", ",", "t"}], "]"}], " ", 
    RowBox[{"Conj", "[", 
     RowBox[{"H", "[", "i", "]"}], "]"}], " ", 
    RowBox[{"Conj", "[", 
     RowBox[{"Ye", "[", 
      RowBox[{"s", ",", "t"}], "]"}], "]"}], " ", 
    RowBox[{"DChain", "[", 
     RowBox[{
      RowBox[{"Conj", "[", 
       RowBox[{"e", "[", "r", "]"}], "]"}], ",", 
      RowBox[{
       TagBox["\[Gamma]",
        HoldForm], "[", 
       OverscriptBox["\[Mu]", "_"], "]"}], ",", "ProjectorR", ",", 
      RowBox[{"e", "[", "p", "]"}]}], "]"}], " ", 
    RowBox[{"H", "[", "i", "]"}], " ", 
    RowBox[{"Ye", "[", 
     RowBox[{"s", ",", "u"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["gY", "2"], " ", 
    RowBox[{"B", "[", 
     OverscriptBox["\[Mu]", "_"], "]"}], " ", 
    RowBox[{"cee", "[", 
     RowBox[{"r", ",", "p", ",", "s", ",", "s"}], "]"}], " ", 
    RowBox[{"DChain", "[", 
     RowBox[{
      RowBox[{"Conj", "[", 
       RowBox[{"e", "[", "r", "]"}], "]"}], ",", 
      RowBox[{
       TagBox["\[Gamma]",
        HoldForm], "[", 
       OverscriptBox["\[Sigma]", "_"], "]"}], ",", "ProjectorR", ",", 
      RowBox[{"e", "[", "p", "]"}]}], "]"}], " ", 
    RowBox[{"LeviCivita", "[", 
     RowBox[{
      OverscriptBox["\[Mu]", "_"], ",", 
      OverscriptBox["\[Nu]", "_"], ",", 
      OverscriptBox["\[Rho]", "_"], ",", 
      OverscriptBox["\[Sigma]", "_"]}], "]"}], " ", 
    RowBox[{
     RowBox[{"B", "[", 
      RowBox[{
       OverscriptBox["\[Nu]", "_"], ",", 
       OverscriptBox["\[Rho]", "_"]}], "]"}], "[", "]"}]}], 
   RowBox[{"6", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"gL", " ", 
    RowBox[{"cee", "[", 
     RowBox[{"r", ",", "p", ",", "u", ",", "t"}], "]"}], " ", 
    RowBox[{"Conj", "[", 
     RowBox[{"H", "[", "i", "]"}], "]"}], " ", 
    RowBox[{"Conj", "[", 
     RowBox[{"Ye", "[", 
      RowBox[{"s", ",", "t"}], "]"}], "]"}], " ", 
    RowBox[{"DChain", "[", 
     RowBox[{
      RowBox[{"Conj", "[", 
       RowBox[{"e", "[", "r", "]"}], "]"}], ",", 
      RowBox[{
       TagBox["\[Gamma]",
        HoldForm], "[", 
       OverscriptBox["\[Mu]", "_"], "]"}], ",", "ProjectorR", ",", 
      RowBox[{"e", "[", "p", "]"}]}], "]"}], " ", 
    RowBox[{"H", "[", "j", "]"}], " ", 
    RowBox[{"t", "[", 
     RowBox[{"\<\"I\"\>", ",", "i", ",", 
      RowBox[{"Conj", "[", "j", "]"}]}], "]"}], " ", 
    RowBox[{"Ye", "[", 
     RowBox[{"s", ",", "u"}], "]"}], " ", 
    RowBox[{
     RowBox[{"W", "[", 
      OverscriptBox["\[Mu]", "_"], "]"}], "[", "\<\"I\"\>", "]"}]}], 
   RowBox[{"12", " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.959166663501356*^9, 3.959166688106722*^9}, 
   3.959166926259337*^9, {3.959167045470688*^9, 3.959167049233532*^9}, {
   3.962448687264083*^9, 3.962448707481089*^9}, 3.962448820635381*^9, {
   3.962449266256019*^9, 3.962449273397794*^9}, 3.962449885399431*^9, 
   3.962450434076459*^9, {3.962450687414074*^9, 3.96245069529979*^9}, 
   3.96245080983512*^9, 3.962453770257804*^9, 3.962453816038219*^9, 
   3.974280434017089*^9, 3.979019517971434*^9, 3.979620594127985*^9, 
   3.9796228287721567`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"6d36e74c-84c7-4053-bf0d-93de519aef23"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1410, 726},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
SpellingDictionaries->{"CorrectWords"->{"counterterms", "Counterterms"}},
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (December 26, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4fe4d67f-6520-48c9-8ad1-86a9375f4849"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 341, 5, 66, "Section",ExpressionUUID->"a70c9a7e-56ff-4f78-afbd-ba03abb067ca"],
Cell[924, 29, 268, 5, 30, "Author",ExpressionUUID->"443e17c9-dc99-4ace-bf83-45c47ecb64b7"],
Cell[1195, 36, 1469, 27, 208, "Text",ExpressionUUID->"7a301118-bbc8-4a29-8ed7-0748c5c44694"],
Cell[2667, 65, 289, 6, 33, "Text",ExpressionUUID->"be039c26-0111-437d-afe4-28d7ca5564fb"],
Cell[CellGroupData[{
Cell[2981, 75, 166, 3, 43, "Subsubsection",ExpressionUUID->"9d3c4d6f-fb79-4e41-bff4-df6b6e3478d8"],
Cell[3150, 80, 688, 21, 33, "Text",ExpressionUUID->"4adab309-d432-497a-b005-87de04900d9b"],
Cell[3841, 103, 313, 7, 29, "Input",ExpressionUUID->"5b8ee459-4107-40e6-8b88-57ba3ec3d045"],
Cell[4157, 112, 8124, 129, 51, InheritFromParent,ExpressionUUID->"348647b3-9b1c-42f8-8085-0996d1cd15c5"],
Cell[CellGroupData[{
Cell[12306, 245, 2836, 52, 98, "Print",ExpressionUUID->"27ebc350-be9d-4ae0-91ed-6582254d4d54"],
Cell[15145, 299, 1874, 28, 324, "Print",ExpressionUUID->"8c853276-8bf1-4ef3-ad56-fbabe59847a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17056, 332, 529, 9, 29, "Input",ExpressionUUID->"a45d6acb-0178-4e60-8773-cebe9b0f0242"],
Cell[17588, 343, 27630, 818, 169, "Output",ExpressionUUID->"781e7744-77a4-455d-89f7-bd25b769d91c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45255, 1166, 384, 7, 29, "Input",ExpressionUUID->"d880927f-a555-4ed8-9028-5f98564916d8"],
Cell[45642, 1175, 7332, 259, 96, "Output",ExpressionUUID->"ac420e55-b5bb-42d3-a99f-2f890e3076c5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53023, 1440, 167, 3, 43, "Subsubsection",ExpressionUUID->"7f1ccc08-3fdd-4abd-a7e1-5bec309ce5cc"],
Cell[53193, 1445, 319, 8, 33, "Text",ExpressionUUID->"3b7d3a13-1fb3-4d43-b7ea-ddc5019635bf"],
Cell[CellGroupData[{
Cell[53537, 1457, 406, 9, 29, "Input",ExpressionUUID->"1416161c-d5d2-482f-a7fa-0cb471d7b8bb"],
Cell[53946, 1468, 1333, 21, 438, "Print",ExpressionUUID->"0284f83c-2042-4bb8-afa8-d88146e2b099"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55316, 1494, 225, 3, 29, "Input",ExpressionUUID->"65fb02ed-b4c4-4f6b-aa98-feb8bf67dc45"],
Cell[55544, 1499, 16818, 458, 421, "Output",ExpressionUUID->"247925aa-b028-49da-bb27-8e610d2226f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72399, 1962, 517, 7, 29, "Input",ExpressionUUID->"4601dff2-2916-4d4b-af8b-381445742c54"],
Cell[72919, 1971, 4941, 138, 187, "Output",ExpressionUUID->"6d36e74c-84c7-4053-bf0d-93de519aef23"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


